Out of style: Misadventures with LLMs and code style transfer

Like text, programs have styles, and certain programming styles are more desirable than others for program readability, maintainability, and performance. Code style transfer, however, is difficult to automate except for trivial style guidelines such as limits on line length. Inspired by the success of using language models for text style transfer, we investigate if code language models can perform code style transfer. Code style transfer, unlike text transfer, has rigorous requirements: the system needs to identify lines of code to change, change them correctly, and leave the rest of the program untouched. We designed CSB (Code Style Benchmark), a benchmark suite of code style transfer tasks across five categories including converting for-loops to list comprehensions, eliminating duplication in code, adding decorators to methods, etc. We then used these tests to see if large pre-trained code language models or fine-tuned models perform style transfer correctly, based on rigorous metrics to test that the transfer did occur, and the code still passes functional tests. Surprisingly, language models failed to perform all of the tasks, suggesting that they perform poorly on tasks that require code understanding. We will make available the large-scale corpora to help the community build better code models.

==> figures/examples/Main-original-s420671862.java <==
import java.io.*;
class Main{
	public static void main(String args[]){
		BufferedReader readNum = new BufferedReader(new InputStreamReader(System.in));

		try{
			String stringNum = readNum.readLine();
			int Num = Integer.parseInt(stringNum);
			System.out.println((int)Math.pow(Num,3));
		}catch(IOException e){
			System.out.println("error");
		}

	}
}

==> figures/examples/Main-original-s807028993.java <==
package p02729.s807028993;



import java.util.*;

public class Main {
	static public void main(String args[]){
		Scanner sc=new Scanner(System.in);
		 
		 int n=sc.nextInt();
		 int m=sc.nextInt();
		 if(m<2)m=0;
		 
		 n*=n-1; n/=2;
		 m*=m-1; m/=2;
		 System.out.print(n+m);
	}
}

==> figures/examples/Main-transformed-s420671862.java <==
// file changed
package p02388.s420671862;


import java.io.*;
class Main{
	public static void main(String args[]){
		BufferedReader readnum = new BufferedReader(new InputStreamReader(System.in));

		try{
			String stringnum = readnum.readLine();
			int num = Integer.parseInt(stringnum);
			System.out.println((int)Math.pow(num,3));
		}catch(IOException e){
			System.out.println("error");
		}

	}
}

==> figures/examples/Main-transformed-s807028993.java <==
// file changed
package p02729.s807028993;



import java.util.*;

public class Main {
	static public void main(String args[]){
		Scanner sc=new Scanner(System.in);
		 
		 int n=sc.nextInt();
		 int m=sc.nextInt();
		 if(m<2)m=0;
		 
		 n = extracted_0(n);
		 m = extracted_0(m);
		 System.out.print(n+m);
	}

	private static int extracted_0(int n) {
		n*=n-1; n/=2;
		return n;
	}
}

==> figures/examples/prompt_casing_java.py <==
Change the casing of identifiers to language standard:
Original code:
package p03281.s252075069;
import java.util.*;

public class Main {
    public static void main(String[] args) throws Exception {

        Scanner sc = new Scanner(System.in);
        int n = sc.nextInt();

        boolean[] isprime = new boolean[n+1];
        Arrays.fill(isprime, true);
        isprime[0] = false;
        isprime[1] = false;
        for(int i = 2; i <= n; i++){
            if(isprime[i]){
                for(int j = i*2; j <= n; j+=i){  
                    isprime[j] = false;
                }
            }
        }

        int ans = 0;
        for(int i = 1; i <= n; i+=2){
            int[] primes = new int[n+1];
            for(int j = 2; j <= n; j++){
                if(isprime[j]){
                    int target = i;
                    while( target % j== 0 ){
                        target /= j;
                        primes[j]++;
                    }
                }
            }
            int cnt = 1;
            for(int j = 2; j <= n; j++){
                if( primes[j] > 0 ) cnt *= (primes[j]+1);
            }
            if(cnt == 8) ans++;
        }
        System.out.println(ans);
    }
}

Transformed code:
package p03281.s252075069;
import java.util.*;

public class Main {
    public static void main(String[] args) throws Exception {

        Scanner sc = new Scanner(System.in);
        int N = sc.nextInt();



==> figures/examples/prompt_casing_java_1.py <==
        boolean[] isPrime = new boolean[N+1];
        Arrays.fill(isPrime, true);
        isPrime[0] = false;
        isPrime[1] = false;
        for(int i = 2; i <= N; i++){
            if(isPrime[i]){
                for(int j = i*2; j <= N; j+=i){  
                    isPrime[j] = false;
                }
            }
        }

        int ans = 0;
        for(int i = 1; i <= N; i+=2){
            int[] primes = new int[N+1];
            for(int j = 2; j <= N; j++){
                if(isPrime[j]){
                    int target = i;
                    while( target % j== 0 ){
                        target /= j;
                        primes[j]++;
                    }
                }
            }

            int cnt = 1;
            for(int j = 2; j <= N; j++){
                if( primes[j] > 0 ) cnt *= (primes[j]+1);
            }
            if(cnt == 8) ans++;
        }
        System.out.println(ans);
    }
}

Original code:<The code snippet under consideration>

Transformed code:

==> figures/examples/prompt_casing_python.py <==
Change the casing of identifiers to language standard (PEP-8):
Original code:
from collections import defaultdict
M = 998244353
B = ((10 ** 18) % M)

def mex(s):
    for i in range((max(s) + 2)):
        if (i not in s):
            return i

def ext_euc(a, b):
    (x1, y1, z1) = (1, 0, a)
    (x2, y2, z2) = (0, 1, b)
    while (z1 != 1):
        (d, m) = divmod(z2, z1)
        (x1, x2) = ((x2 - (d * x1)), x1)
        (y1, y2) = ((y2 - (d * y1)), y1)
        (z1, z2) = (m, z1)
    return (x1, y1)

def inv_mod(a, b, m):
    (x, y) = ext_euc(a, m)
    return ((x * b) % m)

def calc_grundy(e):
    g = {}
    sumg = defaultdict(int)
    sumg[0] = inv_mod((B - 1), (pow(B, (N + 1), M) - B), M)
    for i in sorted(e.keys(), reverse=True):
        m = mex({g.get(j, 0) for j in e[i]})
        if m:
            g[i] = m
            x = pow(B, i, M)
            sumg[m] += x
            sumg[0] -= x
    return sumg

def get_edge():
    M = int(input())
    e = defaultdict(set)
    for i in range(M):
        (a, b) = sorted(map(int, input().split()))
        e[a].add(b)
    return e

def solve(N, edge):
    sumg = list(map(calc_grundy, edge))
    ret = 0
    for (gx, x) in sumg[0].items():
        for (gy, y) in sumg[1].items():
            gz = (gx ^ gy)
            z = sumg[2][gz]
            ret = ((ret + ((x * y) * z)) % M)
    return ret
N = int(input())
edge = [get_edge() for i in range(3)]
print(solve(N, edge))



==> figures/examples/prompt_casing_python_1.py <==
Transformed code:
from collections import defaultdict

M = 998244353
B = 10**18 % M

def mex(s):
  for i in range(max(s)+2):
    if i not in s:
      return i

def ext_euc(a, b):
  x1, y1, z1 = 1, 0, a
  x2, y2, z2 = 0, 1, b
  while z1 != 1:
    d, m = divmod(z2,z1)
    x1, x2 = x2-d*x1, x1
    y1, y2 = y2-d*y1, y1
    z1, z2 = m, z1
  return x1, y1

def inv_mod(a, b, m):
  x, y = ext_euc(a, m)
  return (x * b % m)

def calc_grundy(e):
  g = {}
  sum_g = defaultdict(int)
  sum_g[0] = inv_mod(B-1, pow(B, N+1, M)-B, M)   
  for i in sorted(e.keys(), reverse=True):
    m = mex({g.get(j,0) for j in e[i]})
    if m:
      g[i] = m
      x = pow(B, i, M)
      sum_g[m] += x
      sum_g[0] -= x
  return sum_g

def get_edge():
  M = int(input())
  e = defaultdict(set)
  for i in range(M):
    a, b = sorted(map(int, input().split()))
    e[a].add(b)
  return e

def solve(N, edge):
  sum_g = list(map(calc_grundy, edge))
  ret = 0
  for gx, x in sum_g[0].items():
    for gy, y in sum_g[1].items():
      gz = gx^gy
      z = sum_g[2][gz]
      ret = (ret + x*y*z)%M
  return ret

N = int(input())
edge = [get_edge() for i in range(3)]

print(solve(N, edge))

Original code:<The code snippet under consideration>

Transformed code:


==> figures/examples/prompt_code_encapsulation.py <==
Refactor code to encapsulate repeated bits of code in functions:
Original code:
package p02255.s727365101;


import java.util.Scanner;

public class Main {
    public static void main(String[] args) {

        Scanner sc = new Scanner(System.in);
        int i, j, k, l;
        int N = sc.nextInt();
        int A[] = new int[N];

        for(i = 0; i < N; i++){
            j = sc.nextInt();
            A[i] =j;
        }

        for(i = 1; i <= N - 1; i++){
            for(k = 0; k < N; k++){
                System.out.print(A[k]);

                if(k != N - 1) System.out.print(" ");
            }

            System.out.println();
            l = A[i];
            j = i - 1;
            while(j >= 0 && A[j] > l){
                A[j + 1] = A[j];
                j--;
            }
            A[j + 1] = l;
        }
        for(k = 0; k < N; k++){
            System.out.print(A[k]);
            if( k != N - 1) System.out.print(" ");
        }
        System.out.println();
    }
}


Transformed code:
package p02255.s727365101;


import java.util.Scanner;

public class Main {
    public static void main(String[] args) {

        Scanner sc = new Scanner(System.in);
        int i, j, k, l;
        int N = sc.nextInt();
        int A[] = new int[N];


==> figures/examples/prompt_code_encapsulation_1.py <==

        for(i = 0; i < N; i++){
            j = sc.nextInt();
            A[i] =j;
        }

        for(i = 1; i <= N - 1; i++){
            k = extracted_0(N, A);
            l = A[i];
            j = i - 1;
            while(j >= 0 && A[j] > l){
                A[j + 1] = A[j];
                j--;
            }
            A[j + 1] = l;
        }
        k = extracted_0(N, A);
    }

        private static int extracted_0(int N, int[] A) {
                int k;
                for(k = 0; k < N; k++){
                    System.out.print(A[k]);

                    if(k != N - 1) System.out.print(" ");
                }

                System.out.println();
                return k;
        }
}


Original code:<The code snippet under consideration>

Transformed code:

==> figures/examples/prompt_comments.py <==
Add comments to code:
Original code:
from urllib.parse import urlparse
from pyramid.httpexceptions import HTTPBadRequest, HTTPFound, HTTPNotFound
from pyramid.view import view_config, view_defaults

@view_defaults(route_name='index')
class IndexViews():

    def __init__(self, context, request):
        self.context = context
        self.request = request
        self.enabled = request.registry.settings['enable_front_page']

    @view_config(request_method='GET', renderer='via:templates/index.html.jinja2')
    def get(self):
        if (not self.enabled):
            return HTTPNotFound()
        self.request.response.headers['X-Robots-Tag'] = 'all'
        return {}

    @view_config(request_method='POST')
    def post(self):
        if (not self.enabled):
            return HTTPNotFound()
        try:
            url = self.context.url_from_query()  
        except HTTPBadRequest:
            return HTTPFound(self.request.route_url(route_name='index'))
        parsed = urlparse(url)
        url_without_query = parsed._replace(query='', fragment='').geturl()
        return HTTPFound(self.request.route_url(route_name='proxy', url=url_without_query, _query=parsed.query))

Transformed code:
from urllib.parse import urlparse

from pyramid.httpexceptions import HTTPBadRequest, HTTPFound, HTTPNotFound
from pyramid.view import view_config, view_defaults


@view_defaults(route_name="index")
class IndexViews:
    def __init__(self, context, request):
        self.context = context
        self.request = request
        self.enabled = request.registry.settings["enable_front_page"]

    @view_config(request_method="GET", renderer="via:templates/index.html.jinja2")
    def get(self):
        if not self.enabled:
            return HTTPNotFound()

        self.request.response.headers["X-Robots-Tag"] = "all"

        return {}

    @view_config(request_method="POST")
    def post(self):
        if not self.enabled:
            return HTTPNotFound()


==> figures/examples/prompt_comments_1.py <==
        try:
            url = self.context.url_from_query()  
        except HTTPBadRequest:
            # If we don't get a URL redirect the user to the index page
            return HTTPFound(self.request.route_url(route_name="index"))

        # In order to replicate the URL structure from original Via we need to
        # create a path like this:
        # http://via.host/http://proxied.site?query=1
        # This means we need to pop off the query string and then add it
        # separately from the URL, otherwise we'll get the query string encoded
        # inside the URL portion of the path.

        # `context.url_from_query` protects us from parsing failing
        parsed = urlparse(url)
        url_without_query = parsed._replace(query="", fragment="").geturl()

        return HTTPFound(
            self.request.route_url(
                route_name="proxy", url=url_without_query, _query=parsed.query
            )
        )

Original code:<The code snippet under consideration>

Transformed code:


==> figures/examples/prompt_decorators.py <==
Add decorators to methods as appropriate:
Original code:
import pytest
from pinkerton.base import EntityType
from pinkerton.extractor import EntityExtractor  

def extractor():
    return EntityExtractor('https://natasha.b-labs.pro/api/')

def test_text():
    return

def test_correct_api_urls(extractor):
    assert (extractor.api_extract_url == 'https://natasha.b-labs.pro/api/extract')
    assert (extractor.api_version_url == 'https://natasha.b-labs.pro/api/version')

async def test_that_api_returns_some_results(extractor, test_text):
    (objects, spans) = (await extractor.extract(test_text))
    assert objects
    assert spans
    assert (objects[0]['type'] == EntityType.Person)
    assert (objects[0]['fields']['firstname'] == 'Иван')
    assert (objects[0]['fields']['middlename'] == 'Василиевич')
    assert (objects[0]['fields']['lastname'] == 'Иванов')

Transformed code:
import pytest
from pinkerton.base import EntityType
from pinkerton.extractor import EntityExtractor

@pytest.fixture
def extractor():
    return EntityExtractor('https://natasha.b-labs.pro/api/')

@pytest.fixture
def test_text():
    return

def test_correct_api_urls(extractor):
    assert (extractor.api_extract_url == 'https://natasha.b-labs.pro/api/extract')
    assert (extractor.api_version_url == 'https://natasha.b-labs.pro/api/version')

@pytest.mark.asyncio
async def test_that_api_returns_some_results(extractor, test_text):
    (objects, spans) = (await extractor.extract(test_text))
    assert objects
    assert spans
    assert (objects[0]['type'] == EntityType.Person)
    assert (objects[0]['fields']['firstname'] == 'Иван')
    assert (objects[0]['fields']['middlename'] == 'Василиевич')
    assert (objects[0]['fields']['lastname'] == 'Иванов')

Original code:<The code snippet under consideration>
Transformed code:

==> figures/examples/prompt_docstrings.py <==
Add docstrings to code:
Original code:
import math
import pandas
from talib import abstract
from analyzers.utils import IndicatorUtils

class RSI(IndicatorUtils):

    def analyze(self, historical_data, period_count=14, signal=['rsi'], hot_thresh=None, cold_thresh=None):
        dataframe = self.convert_to_dataframe(historical_data)
        rsi_values = abstract.RSI(dataframe, period_count).to_frame()
        rsi_values.dropna(how='all', inplace=True)
        rsi_values.rename(columns={rsi_values.columns[0]: 'rsi'}, inplace=True)
        if rsi_values[signal[0]].shape[0]:
            rsi_values['is_hot'] = (rsi_values[signal[0]] < hot_thresh)
            rsi_values['is_cold'] = (rsi_values[signal[0]] > cold_thresh)
        return rsi_values


Transformed code:
""" RSI Indicator"""
import math
import pandas
from talib import abstract
from analyzers.utils import IndicatorUtils

class RSI(IndicatorUtils):

    def analyze(self, historical_data, period_count=14, signal=['rsi'], hot_thresh=None, cold_thresh=None):
        """Performs an RSI analysis on the historical data

        Args:
            historical_data (list): A matrix of historical OHCLV data.
            period_count (int, optional): Defaults to 14. The number of data points to consider for
                our RSI.
            signal (list, optional): Defaults to rsi. The indicator line to check hot/cold
                against.
            hot_thresh (float, optional): Defaults to None. The threshold at which this might be
                good to purchase.
            cold_thresh (float, optional): Defaults to None. The threshold at which this might be
                good to sell.

        Returns:
            pandas.DataFrame: A dataframe containing the indicators and hot/cold values.
        """
        dataframe = self.convert_to_dataframe(historical_data)
        rsi_values = abstract.RSI(dataframe, period_count).to_frame()
        rsi_values.dropna(how='all', inplace=True)
        rsi_values.rename(columns={rsi_values.columns[0]: 'rsi'}, inplace=True)
        if rsi_values[signal[0]].shape[0]:
            rsi_values['is_hot'] = (rsi_values[signal[0]] < hot_thresh)
            rsi_values['is_cold'] = (rsi_values[signal[0]] > cold_thresh)
        return rsi_values


Original code:<The code snippet under consideration>

Transformed code:

==> figures/examples/prompt_list_comp.py <==
Replace for loops by list comprehension:
Original code:
lis = []
for fruit in fruits:
    if len(fruit) >= 5:
        lis.append(fruit)

Transformed code:
lis = [fruit for fruit in fruits if len(fruit)>=5]

Original code:<The code snippet under consideration>

Transformed code:

==> figures/examples/s140959838_decorator_transform_prompting.py <==
def d_xor_sum(N):
    from functools import lru_cache

    @lru_cache(maxsize=None)
    def f(k):
        return ((1, 2)[k] if (k <= 1) else ((f((k // 2)) + f(((k - 1) // 2))) + f(((k - 2) // 2))))
    ans = (f(N) % ((10 ** 9) + 7))
    return ans
N = int(input())
print(d_xor_sum(N))

==> figures/examples/s188426131_transformed_uncomp_prompting.py <==
import fractions
from functools import reduce

def lcm_base(x, y):
    return ((x * y) // fractions.gcd(x, y))

def lcm_list(numbers):
    return reduce(lcm_base, numbers, 1)
n = int(input())
t = [int(input()) for i in range(n)]
print(lcm_list(t))

==> figures/examples/s272546613.py <==
from collections import Counter
from collections import Counter
N, A, B = (list)(map(int, input().split()))
v = (list)(map(int, input().split()))

v = sorted(v, reverse=True)

sel_list = v[:A]
max_ave = sum(sel_list)/A
print(max_ave)

c = Counter(v)


def comb(n, r):
    r = min(r, n-r)
    ret = 1
    for i in range(r):
        ret *= (n-i)/(i+1)
    return ret


def ave_n(n):
    sel_list = v[:n]
    ave = sum(sel_list)/i
    if ave != max_ave:
        return 0
    last = sel_list[-1]
    use_last = sel_list.count(last)
    return comb(c[last], use_last)


ans = 0
for i in range(A, B+1):
    ret = ave_n(i)
    if ret == 0:
        break
    else:
        ans += ret
print((int)(ans))


==> figures/examples/s272546613_comment_transform_t5.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
#
# Copyright (C) 2015-2020  The Project X-Ray Authors.
#
# Use of this source code is governed by a ISC-style
# license that can be found in the LICENSE file or at
# https://opensource.org/licenses/ISC
#
# SPDX-License-Identifier: ISC

#
# This file is part of the PySCF Toolbox project.
#
# Copyright (C) 2015-2020  The PySCF Developers.
#
# PySCF Toolbox is free software; you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 2 of the License, or
# (at your option) any later version.
#
# PySCF Toolbox is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with PySCF Toolbox; if not, write to the Free Software
# Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA  02110-1301  USA
#
# This file is part of PySCF Toolbox.
#
# PySCF Toolbox is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with PySCF Toolbox; if not, write to the Free Software
# Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA  02110-1301 

==> figures/examples/s462142218.py <==
s1,s2,s3=input().split()
print(s1[0].upper(),s2[0].upper(),s3[0].upper(),sep="")

==> figures/examples/s462142218_docstring_transform_t5.py <==
"""
This module contains the following functions:

    1. The first argument is the first argument.
    2. The second argument is the second argument.
    3. The second argument is the third argument.
    4. The third argument is the third argument.
    5. The third argument is the third argument.
    6. The third argument is the third argument.
    """
s1,s2,s3=input().split()
print(s1[0].upper(),s2[0].upper(),s3[0].upper(),sep="")

==> figures/examples/s492015492.py <==
import sys
import numpy as np


def solve(inp):
    def bit_length(x):
        ret = 0
        while x:
            x >>= 1
            ret += 1
        return ret

    n = 300001
    ide_ele = 0
    num = 1 << bit_length(n)
    seg = [ide_ele] * 2 * num

    def segfunc(x, y):
        return max(x, y)

    def init(init_arr):
        for i in range(n):
            seg[i + num - 1] = init_arr[i]
        for i in range(num - 2, -1, -1):
            seg[i] = segfunc(seg[2 * i + 1], seg[2 * i + 2])


    def update(k, x):
        k += num - 1
        seg[k] = x
        while k:
            k = (k - 1) // 2
            seg[k] = segfunc(seg[k * 2 + 1], seg[k * 2 + 2])


    def query(p, q):
        if q <= p:
            return ide_ele
        p += num - 1
        q += num - 2
        res = ide_ele
        while q - p > 1:
            if p & 1 == 0:
                res = segfunc(res, seg[p])
            if q & 1 == 1:
                res = segfunc(res, seg[q])
                q -= 1
            p = p // 2
            q = (q - 1) // 2
        if p == q:
            res = segfunc(res, seg[p])
        else:
            res = segfunc(segfunc(res, seg[p]), seg[q])
        return res


    N = inp[0]
    d = inp[1]
    A = inp[2:]
    arr = np.zeros(n, dtype=np.int64)
    init(arr)

    for a in A:
        l = max(0, a - d)
        r = min(a + d + 1, n)
        v = query(l, r)
        update(a, v + 1)
    return query(0, n)


if sys.argv[-1] == 'ONLINE_JUDGE':
    from numba.pycc import CC

    cc = CC('my_module')
    cc.export('solve', '(i8[:],)')(solve)
    cc.compile()
    exit()

from my_module import solve

inp = np.fromstring(sys.stdin.read(), dtype=np.int64, sep=' ')
ans = solve(inp)
print(ans)


==> figures/examples/s492015492_docstring_transform_t5.py <==
import sys
import numpy as np


def solve(inp):
    """
    Solve the input.

    Parameters
    ----------
    inp : ndarray
        Input array.

    Returns
    -------
    Solve the input.
    """
    def bit_length(x):
        ret = 0
        while x:
            x >>= 1
            ret += 1
        return ret

    n = 300001
    ide_ele = 0
    num = 1 << bit_length(n)
    seg = [ide_ele] * 2 * num

    def segfunc(x, y):
        return max(x, y)

    def init(init_arr):
        for i in range(n):
            seg[i + num - 1] = init_arr[i]
        for i in range(num - 2, -1, -1):
            seg[i] = segfunc(seg[2 * i + 1], seg[2 * i + 2])


    def update(k, x):
        k += num - 1
        seg[k] = x
        while k:
            k = (k - 1) // 2
            seg[k] = segfunc(seg[k * 2 + 1], seg[k * 2 + 2])


    def query(p, q):
        if q <= p:
            return ide_ele
        p += num - 1
        q += num - 2
        res = ide_ele
        while q - p > 1:
            if p & 1 == 0:
                res = segfunc(res, seg[p])
            if q & 1 == 1:
                res = segfunc(res, seg[q])
                q -= 1
            p = p // 2
            q = (q - 1) // 2
        if p == q:
            res = segfunc(res, seg[p])
        else:
            res = segfunc(segfunc(res, seg[p]), seg[q])
        return res


    N = inp[0]
    d = inp[1]
    A = inp[2:]
    arr = np.zeros(n, dtype=np.int

==> figures/examples/s683219264.codellama.java <==
public class Main {

	public static void main(String[] args) {
		 Scanner scan = new Scanner(System.in);
		 try {
			 int W,H,X,Y,R;
			 BufferedReader br = new BufferedReader
			   (new InputStreamReader(System.in));
			 String str = br.readLine();
			 String[] strAry = str.split(" ");
			 
			 W = Integer.parseInt(strAry[0]);
			 H = Integer.parseInt(strAry[1]);
			 X = Integer.parseInt(strAry[2]);
			 Y = Integer.parseInt(strAry[3]);
			 R = Integer.parseInt(strAry[4]);
			 
			 if (X-R>=0 && X+R<=W && Y-R>=0 && Y+R<=H) {
				 System.out.println("Yes");
			 } else{
				 System.out.println("No");
			 }
		 } catch(IOException e) {
			 e.printStackTrace();
		 }
	}
}

==> figures/examples/s683219264.lower.java <==
public class Main {

	public static void main(String[] args) {
		 Scanner scan = new Scanner(System.in);
		 try {
			 int w,h,x,y,r;
			 BufferedReader br = new BufferedReader
			    (new InputStreamReader(System.in));
			 String str = br.readLine();
			 String[] strary = str.split(" ");
			 
			 w = Integer.parseInt(strary[0]);
			 h = Integer.parseInt(strary[1]);
			 x = Integer.parseInt(strary[2]);
			 y = Integer.parseInt(strary[3]);
			 r = Integer.parseInt(strary[4]);
			 
			 if(x-r>=0 && x+r<=w && y-r>=0 && y+r<=h) {
				 System.out.println("Yes");
			 } else {
				 System.out.println("No");
			 }
		 } catch(IOException e) {
			 e.printStackTrace();
		 }
	}
}

==> figures/examples/s683219264.original.java <==
public class Main {

	public static void main(String[] args) {
		 Scanner scan = new Scanner(System.in);
		 try {
			 int W,H,x,y,r;
			 BufferedReader br = new BufferedReader
			   (new InputStreamReader(System.in));
			 String str = br.readLine();
			 String[] strAry = str.split(" ");
			 
			 W = Integer.parseInt(strAry[0]);
			 H = Integer.parseInt(strAry[1]);
			 x = Integer.parseInt(strAry[2]);
			 y = Integer.parseInt(strAry[3]);
			 r = Integer.parseInt(strAry[4]);
			 
			 if (x-r>=0 && x+r<=W && y-r>=0 && y+r<=H) {
				 System.out.println("Yes");
			 } else{
				 System.out.println("No");
			 }
		 } catch(IOException e) {
			 e.printStackTrace();
		 }
	}
}

==> figures/examples/s930705691.py <==
from collections import defaultdict
import sys

input = lambda: sys.stdin.readline().rstrip()

def mod_inv(a):
  x1, y1, z1 = 1, 0, a
  x2, y2, z2 = 0, 1, M
  while z1 != 1:
    d, m = divmod(z2, z1)
    x1, x2 = x2-d*x1, x1
    y1, y2 = y2-d*y1, y1
    z1, z2 = m, z1
  return x1%M

def mex(s):
  for i in range(N+1):
    if i not in s:
      return i

def calc_grundy(edge):
  grundy = [{} for i in range(3)]
  sum_g = [defaultdict(int, {0:W_sum}) for i in range(3)]
  W = W_last
  for i in range(N, 0, -1):
    for g, s, e in zip(grundy, sum_g, edge):
      if i in e:
        m = mex({g.get(j, 0) for j in e[i]})
        if m:
          g[i] = m
          s[g[i]] =  (s[g[i]] + W) % M
          s[0] =  (s[0] - W) % M
    W = W * B_inv % M
  return sum_g

def read_edge():
  M = int(input())
  e = defaultdict(list)
  for i in range(M):
    a, b = sorted(map(int, input().split()))
    e[a].append(b)
  return e

N = int(input())
M = 998244353
B = pow(10, 18, M)
B_inv = mod_inv(B)
W_last = pow(B, N, M)
W_sum = (W_last - 1) * B * mod_inv(B-1) % M

edge = [read_edge() for i in range(3)]
sum_g = calc_grundy(edge)
ans = 0
for gx, sx in sum_g[0].items():
  for gy, sy in sum_g[1].items():
    gz = gx^gy
    sz = sum_g[2][gz]
    if sz:
      ans = (ans + sx*sy*sz) % M
print(ans)


==> figures/examples/s930705691.pytransformed.py <==
# File changed

from collections import defaultdict
import sys
input = (lambda : sys.stdin.readline().rstrip())

def mod_inv(a):
    (x1, y1, z1) = (1, 0, a)
    (x2, y2, z2) = (0, 1, M)
    while (z1 != 1):
        (d, m) = divmod(z2, z1)
        (x1, x2) = ((x2 - (d * x1)), x1)
        (y1, y2) = ((y2 - (d * y1)), y1)
        (z1, z2) = (m, z1)
    return (x1 % M)

def mex(s):
    for i in range((n + 1)):
        if (i not in s):
            return i

def calc_grundy(edge):
    grundy = [{} for i in range(3)]
    sumg = [defaultdict(int, {0: wsum}) for i in range(3)]
    w = wlast
    for i in range(n, 0, (- 1)):
        for (g, s, e) in zip(grundy, sumg, edge):
            if (i in e):
                m = mex({g.get(j, 0) for j in e[i]})
                if m:
                    g[i] = m
                    s[g[i]] = ((s[g[i]] + w) % M)
                    s[0] = ((s[0] - w) % M)
        w = ((w * binv) % M)
    return sumg

def read_edge():
    M = int(input())
    e = defaultdict(list)
    for i in range(M):
        (a, b) = sorted(map(int, input().split()))
        e[a].append(b)
    return e
n = int(input())
M = 998244353
B = pow(10, 18, M)
binv = mod_inv(B)
wlast = pow(B, n, M)
wsum = ((((wlast - 1) * B) * mod_inv((B - 1))) % M)
edge = [read_edge() for i in range(3)]
sumg = calc_grundy(edge)
ans = 0
for (gx, sx) in sumg[0].items():
    for (gy, sy) in sumg[1].items():
        gz = (gx ^ gy)
        sz = sumg[2][gz]
        if sz:
            ans = ((ans + ((sx * sy) * sz)) % M)
print(ans)



==> reuse-after.java <==
public class Main {
	static public void main(String args[]){
		Scanner sc=new Scanner(System.in);
		 
		 int n=sc.nextInt();
		 int m=sc.nextInt();
		 if(m<2)m=0;
		 
		 n = extracted_0(n);
		 m = extracted_0(m);
		 System.out.print(n+m);
	}

	private static int extracted_0(int n) {
		n*=n-1; n/=2;
		return n;
	}
}


==> reuse-before.java <==
public class Main {
	static public void main(String args[]){
		Scanner sc=new Scanner(System.in);
		 
		 int n=sc.nextInt();
		 int m=sc.nextInt();
		 if(m<2)m=0;
		 
		 n*=n-1; n/=2;
		 m*=m-1; m/=2;
		 System.out.print(n+m);
	}
}

